Incremental Proximal Multi-Forecast Model Predictive Control

Multi-forecast model predictive control (MF-MPC) is a control policy that creates a plan of actions over a horizon for each of a given set of forecasted scenarios or contingencies, with the constraint that the first action in all plans be the same. In this note we show how these coupled plans can be found by solving a sequence of single plans, using an incremental proximal method. We refer to this policy as incremental proximal model predictive control (IP-MPC). We have observed that even when the iterations in IP-MPC are not carried out to convergence, we obtain a policy that achieves much of the improvement of MF-MPC over single-forecast model predictive control (MPC).

==> jemdoc.py <==
#!/usr/bin/env python

"""jemdoc version 0.7.3, 2012-11-27."""

# Copyright (C) 2007-2012 Jacob Mattingley (jacobm@stanford.edu).
#
# This file is part of jemdoc.
#
# jemdoc is free software; you can redistribute it and/or modify it under the
# terms of the GNU General Public License as published by the Free Software
# Foundation; either version 3 of the License, or (at your option) any later
# version.
#
# jemdoc is distributed in the hope that it will be useful, but WITHOUT ANY
# WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS FOR
# A PARTICULAR PURPOSE. See the GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License along with
# this program. If not, see <http://www.gnu.org/licenses/>.
#
# The LaTeX equation portions of this file were initially based on
# latexmath2png, by Kamil Kisiel (kamil@kamikisiel.net).
#

import sys
import os
import re
import time
import StringIO
from subprocess import *
import tempfile

def info():
  print __doc__
  print 'Platform: ' + sys.platform + '.'
  print 'Python: %s, located at %s.' % (sys.version[:5], sys.executable)
  print 'Equation support:',
  (supported, message) = testeqsupport()
  if supported:
    print 'yes.'
  else:
    print 'no.'
  print message

def testeqsupport():
  supported = True
  msg = ''
  p = Popen('latex --version', shell=True, stdout=PIPE, stderr=PIPE)
  rc = p.wait()
  if rc != 0:
    msg += '  latex: not found.\n'
    supported = False
  else:
    msg += '  latex: ' + p.stdout.readlines()[0].rstrip() + '.\n'
  p = Popen('dvipng --version', shell=True, stdout=PIPE, stderr=PIPE)
  rc = p.wait()
  if rc != 0:
    msg += '  dvipng: not found.\n'
    supported = False
  else:
    msg += '  dvipng: ' + p.stdout.readlines()[0].rstrip() + '.\n'

  return (supported, msg[:-1])

class controlstruct(object):
  def __init__(self, infile, outfile=None, conf=None, inname=None, eqs=True,
         eqdir='eqs', eqdpi=130):
    self.inname = inname
    self.inf = infile
    self.outf = outfile
    self.conf = conf
    self.linenum = 0
    self.otherfiles = []
    self.eqs = eqs
    self.eqdir = eqdir
    self.eqdpi = eqdpi
    # Default to supporting equations until we know otherwise.
    self.eqsupport = True
    self.eqcache = True
    self.eqpackages = []
    self.texlines = []
    self.analytics = None
    self.eqbd = {} # equation base depth.
    self.baseline = None

  def pushfile(self, newfile):
    self.otherfiles.insert(0, self.inf)
    self.inf = open(newfile, 'rb')

  def nextfile(self):
    self.inf.close()
    self.inf = self.otherfiles.pop(0)

def showhelp():
  a = """Usage: jemdoc [OPTIONS] [SOURCEFILE] 
  Produces html markup from a jemdoc SOURCEFILE.

  Most of the time you can use jemdoc without any additional flags.
  For example, typing

    jemdoc index

  will produce an index.html from index.jemdoc, using a default
  configuration.

  Some configuration options can be overridden by specifying a
  configuration file.  You can use

    jemdoc --show-config

  to print a sample configuration file (which includes all of the
  default options). Any or all of the configuration [blocks] can be
  overwritten by including them in a configuration file, and running,
  for example,

    jemdoc -c mywebsite.conf index.jemdoc 

  You can view version and installation details with

    jemdoc --version

  See http://jemdoc.jaboc.net/ for many more details."""
  b = ''
  for l in a.splitlines(True):
    if l.startswith(' '*4):
      b += l[4:]
    else:
      b += l

  print b

def standardconf():
  a = """[firstbit]
  <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.1//EN"
    "http://www.w3.org/TR/xhtml11/DTD/xhtml11.dtd">
  <html xmlns="http://www.w3.org/1999/xhtml" xml:lang="en">
  <head>
  <meta name="generator" content="jemdoc, see http://jemdoc.jaboc.net/" />
  <meta http-equiv="Content-Type" content="text/html;charset=utf-8" />
  
  [defaultcss]
  <link rel="stylesheet" href="jemdoc.css" type="text/css" />
  
  [windowtitle]
  # used in header for window title.
  <title>|</title>

  [fwtitlestart]
  <div id="fwtitle">

  [fwtitleend]
  </div>
  
  [doctitle]
  # used at top of document.
  <div id="toptitle">
  <h1>|</h1>
  
  [subtitle]
  <div id="subtitle">|</div>
  
  [doctitleend]
  </div>
  
  [bodystart]
  </head>
  <body>
  
  [analytics]
  <script type="text/javascript">
  var gaJsHost = (("https:" == document.location.protocol) ? "https://ssl." : "http://www.");
  document.write(unescape("%3Cscript src='" + gaJsHost + "google-analytics.com/ga.js' type='text/javascript'%3E%3C/script%3E"));
  </script>
  <script type="text/javascript">
  try {
      var pageTracker = _gat._getTracker("|");
      pageTracker._trackPageview();
  } catch(err) {}</script>
  
  [menustart]
  <table summary="Table for page layout." id="tlayout">
  <tr valign="top">
  <td id="layout-menu">
  
  [menuend]
  </td>
  <td id="layout-content">
  
  [menucategory]
  <div class="menu-category">|</div>

  [menuitem]
  <div class="menu-item"><a href="|1">|2</a></div>

  [specificcss]
  <link rel="stylesheet" href="|" type="text/css" />

  [specificjs]
  <script src="|.js" type="text/javascript"></script>
  
  [currentmenuitem]
  <div class="menu-item"><a href="|1" class="current">|2</a></div>
  
  [nomenu]
  <div id="layout-content">
  
  [menulastbit]
  </td>
  </tr>
  </table>
  
  [nomenulastbit]
  </div>
  
  [bodyend]
  </body>
  </html>
  
  [infoblock]
  <div class="infoblock">
  
  [codeblock]
  <div class="codeblock">
  
  [blocktitle]
  <div class="blocktitle">|</div>
  
  [infoblockcontent]
  <div class="blockcontent">
  
  [codeblockcontent]
  <div class="blockcontent"><pre>
  
  [codeblockend]
  </pre></div></div>
  
  [codeblockcontenttt]
  <div class="blockcontent"><tt class="tthl">
  
  [codeblockendtt]
  </tt></div></div>
  
  [infoblockend]
  </div></div>
  
  [footerstart]
  <div id="footer">
  <div id="footer-text">
  
  [footerend]
  </div>
  </div>
  
  [lastupdated]
  Page generated |, by <a href="http://jemdoc.jaboc.net/">jemdoc</a>.

  [sourcelink]
  (<a href="|">source</a>)

  """
  b = ''
  for l in a.splitlines(True):
    if l.startswith('  '):
      b += l[2:]
    else:
      b += l

  return b

class JandalError(Exception):
  pass

class NoEqSupport(Exception):
  pass

def raisejandal(msg, line=0):
  if line == 0:
    s = "%s" % msg
  else:
    s = "line %d: %s" % (line, msg)
  raise JandalError(s)

def readnoncomment(f):
  l = f.readline()
  if l == '':
    return l
  elif l[0] == '#': # jem: be a little more generous with the comments we accept?
    return readnoncomment(f)
  else:
    return l.rstrip() + '\n' # leave just one \n and no spaces etc.

def parseconf(cns):
  syntax = {}
  warn = False # jem. make configurable?
  # manually add the defaults as a file handle.
  fs = [StringIO.StringIO(standardconf())]
  for sname in cns:
    fs.append(open(sname, 'rb'))

  for f in fs:
    while pc(controlstruct(f)) != '':
      l = readnoncomment(f)
      r = re.match(r'\[(.*)\]\n', l)

      if r:
        tag = r.group(1)

        s = ''
        l = readnoncomment(f)
        while l not in ('\n', ''):
          s += l
          l = readnoncomment(f)

        syntax[tag] = s

    f.close()

  return syntax

def insertmenuitems(f, mname, current, prefix):
  m = open(mname, 'rb')
  while pc(controlstruct(m)) != '':
    l = readnoncomment(m)
    l = l.strip()
    if l == '':
      continue

    r = re.match(r'\s*(.*?)\s*\[(.*)\]', l)

    if r: # then we have a menu item.
      link = r.group(2)
      # Don't use prefix if we have an absolute link.
      if '://' not in r.group(2):
        link = prefix + allreplace(link)

      # replace spaces with nbsps.
      # do do this, even though css would make it work - ie ignores.
      # only replace spaces that aren't in {{ blocks.
      in_quote = False
      menuitem = ""
      for group in re.split(r'({{|}})', r.group(1)):
        if in_quote:
          if group == '}}':
            in_quote = False
            next
          else:
            menuitem += group
        else:
          if group == '{{':
            in_quote = True
            next
          else:
            menuitem += br(re.sub(r'(?<!\\n) +', '~', group), f)

      if link[-len(current):] == current:
        hb(f.outf, f.conf['currentmenuitem'], link, menuitem)
      else:
        hb(f.outf, f.conf['menuitem'], link, menuitem)

    else: # menu category.
      hb(f.outf, f.conf['menucategory'], br(l, f))

  m.close()

def out(f, s):
  f.write(s)

def hb(f, tag, content1, content2=None):
  """Writes out a halfblock (hb)."""

  if content1 is None:
    content1 = ""

  if content2 is None:
    out(f, re.sub(r'\|', content1, tag))
  else:
    r = re.sub(r'\|1', content1, tag)
    r = re.sub(r'\|2', content2, r)
    out(f, r)

def pc(f, ditchcomments=True):
  """Peeks at next character in the file."""
  # Should only be used to look at the first character of a new line.
  c = f.inf.read(1)
  if c: # only undo forward movement if we're not at the end.
    if ditchcomments and c == '#':
      l = nl(f)
      if doincludes(f, l):
        return "#"

    if c in ' \t':
      return pc(f)

    if c == '\\':
      c += pc(f)

    f.inf.seek(-1, 1)
  elif f.otherfiles:
    f.nextfile()
    return pc(f, ditchcomments)

  return c

def doincludes(f, l):
  ir = 'includeraw{'
  i = 'include{'
  if l.startswith(ir):
    nf = open(l[len(ir):-2], 'rb')
    f.outf.write(nf.read())
    nf.close()
  elif l.startswith(i):
    f.pushfile(l[len(i):-2])
  else:
    return False

  return True

def nl(f, withcount=False, codemode=False):
  """Get input file line."""
  s = f.inf.readline()
  if not s and f.otherfiles:
    f.nextfile()
    return nl(f, withcount, codemode)

  f.linenum += 1

  if not codemode:
    # remove any special characters - assume they were checked by pc()
    # before we got here.
    # remove any trailing comments.
    s = s.lstrip(' \t')
    s = re.sub(r'\s*(?<!\\)#.*', '', s)

  if withcount:
    if s[0] == '.':
      m = r'\.'
    else:
      m = s[0]

    r = re.match('(%s+) ' % m, s)
    if not r:
      raise SyntaxError("couldn't handle the jandal (code 12039) on line"
                " %d" % f.linenum)

    if not codemode:
      s = s.lstrip('-.=:')

    return (s, len(r.group(1)))
  else:
    if not codemode:
      s = s.lstrip('-.=:')

    return s

def np(f, withcount=False, eatblanks=True):
  """Gets the next paragraph from the input file."""
  # New paragraph markers signalled by characters in following tuple.
  if withcount:
    (s, c) = nl(f, withcount)
  else:
    s = nl(f)

  while pc(f) not in ('\n', '-', '.', ':', '', '=', '~', '{', '\\(', '\\)'):
    s += nl(f)

  while eatblanks and pc(f) == '\n':
    nl(f) # burn blank line.

  # in both cases, ditch the trailing \n.
  if withcount:
    return (s[:-1], c)
  else:
    return s[:-1]

def quote(s):
  return re.sub(r"""[\\*/+"'<>&$%\.~[\]-]""", r'\\\g<0>', s)

def replacequoted(b):
  """Quotes {{raw html}} sections."""

  r = re.compile(r'\{\{(.*?)\}\}', re.M + re.S)
  m = r.search(b)
  while m:
    qb = quote(m.group(1))

    b = b[:m.start()] + qb + b[m.end():]

    m = r.search(b, m.start())

  return b

def replacepercents(b):
  # replace %sections% as +{{sections}}+. Do not replace if within a link.

  r = re.compile(r'(?<!\\)%(.*?)(?<!\\)%', re.M + re.S)
  m = r.search(b)
  while m:
    #qb = '+' + quote(m.group(1)) + '+'
    a = re.sub(r'\[', r'BSNOTLINKLEFT12039XX', m.group(1))
    a = re.sub(r'\]', r'BSNOTLINKRIGHT12039XX', a)
    qb = '+{{' + a + '}}+'

    b = b[:m.start()] + qb + b[m.end():]

    m = r.search(b, m.start())

  return b

def replaceequations(b, f):
  # replace $sections$ and \(sections\) as equations.
  rs = ((re.compile(r'(?<!\\)\$(.*?)(?<!\\)\$', re.M + re.S), False),
     (re.compile(r'(?<!\\)\\\((.*?)(?<!\\)\\\)', re.M + re.S), True))
  for (r, wl) in rs:
    m = r.search(b)
    while m:
      eq = m.group(1)
      if wl:
        fn = str(abs(hash(eq + 'wl120930alsdk')))
      else:
        fn = str(abs(hash(eq)))

      # Find out the baseline when we first encounter an equation (don't
      # bother, otherwise).
      # Other initialization stuff which we do only once we know we have
      # equations.
      if f.baseline is None:
        # See if the eqdir exists, and if not, create it.
        if not os.path.isdir(f.eqdir):
          os.mkdir(f.eqdir)

        # Check that the tools we need exist.
        (supported, message) = testeqsupport()
        if not supported:
          print 'WARNING: equation support disabled.'
          print message
          f.eqsupport = False
          return b

        # Calculate the baseline.
        eqt = "0123456789xxxXXxX"
        (f.baseline, blfn) = geneq(f, eqt, dpi=f.eqdpi, wl=False,
                       outname='baseline-' + str(f.eqdpi))
        if os.path.exists(blfn):
          os.remove(blfn)

      fn = fn + '-' + str(f.eqdpi)
      (depth, fullfn) = geneq(f, eq, dpi=f.eqdpi, wl=wl, outname=fn)
      fullfn = fullfn.replace('\\', '/')

      offset = depth - f.baseline + 1

      eqtext = allreplace(eq)
      eqtext = eqtext.replace('\\', '')
      eqtext = eqtext.replace('\n', ' ')

      # Double braces will cause problems with escaping of image tag.
      eqtext = eqtext.replace('{{', 'DOUBLEOPENBRACE')
      eqtext = eqtext.replace('}}', 'DOUBLECLOSEBRACE')

      if wl:
        b = b[:m.start()] + \
            '{{\n<div class="eqwl"><img class="eqwl" src="%s" alt="%s" />\n<br /></div>}}' % (fullfn, eqtext) + b[m.end():]
      else:
        b = b[:m.start()] + \
          '{{<img class="eq" src="%s" alt="%s" style="vertical-align: -%dpx" />}}' % (fullfn, eqtext, offset) + b[m.end():]

      # jem: also clean out line breaks in the alttext?
      m = r.search(b, m.start())

  return replacequoted(b)

def replaceimages(b):
  # works with [img{width}{height}{alttext} location caption].
  r = re.compile(r'(?<!\\)\[img((?:\{.*?\}){,3})\s(.*?)(?:\s(.*?))?(?<!\\)\]',
           re.M + re.S)
  m = r.search(b)
  s = re.compile(r'{(.*?)}', re.M + re.S)
  while m:
    m1 = list(s.findall(m.group(1)))
    m1 += ['']*(3 - len(m1))

    bits = []
    link = m.group(2).strip()
    bits.append(r'src=\"%s\"' % quote(link))

    if m1[0]:
      if m1[0].isdigit():
        s = m1[0] + 'px'
      else:
        s = m1[0]
      bits.append(r'width=\"%s\"' % quote(s))
    if m1[1]:
      if m1[1].isdigit():
        s = m1[1] + 'px'
      else:
        s = m1[1]
      bits.append(r'height=\"%s\"' % quote(s))
    if m1[2]:
      bits.append(r'alt=\"%s\"' % quote(m1[2]))
    else:
      bits.append(r'alt=\"\"')

    b = b[:m.start()] + r'<img %s />' % " ".join(bits) + b[m.end():]

    m = r.search(b, m.start())

  return b

def replacelinks(b):
  # works with [link.html new link style].
  r = re.compile(r'(?<!\\)\[(.*?)(?:\s(.*?))?(?<!\\)\]', re.M + re.S)
  m = r.search(b)
  while m:
    m1 = m.group(1).strip()

    if '@' in m1 and not m1.startswith('mailto:') and not \
       m1.startswith('http://'):
      link = 'mailto:' + m1
    else:
      link = m1

    # first unquote any hashes (e.g. for in-page links).
    link = re.sub(r'\\#', '#', link)

    # remove any +{{ or }}+ links.
    link = re.sub(r'(\+\{\{|\}\}\+)', r'%', link)

    link = quote(link)

    if m.group(2):
      linkname = m.group(2).strip()
    else:
      # remove any mailto before labelling.
      linkname = re.sub('^mailto:', '', link)

    b = b[:m.start()] + r'<a href=\"%s\">%s<\/a>' % (link, linkname) + b[m.end():]

    m = r.search(b, m.start())

  return b

def br(b, f, tableblock=False):
  """Does simple text replacements on a block of text. ('block replacements')"""

  # Deal with environment variables (say, for Michael Grant).
  r = re.compile(r"!\$(\w{2,})\$!", re.M + re.S)

  for m in r.findall(b):
    repl = os.environ.get(m)
    if repl == None:
      b = re.sub("!\$%s\$!" % m, 'FAILED_MATCH_' + m, b)
    else:
      b = re.sub("!\$%s\$!" % m, repl, b)

  # Deal with literal backspaces.
  if f.eqs and f.eqsupport:
    b = replaceequations(b, f)

  b = re.sub(r'\\\\', 'jemLITerl33talBS', b)

  # Deal with {{html embedding}}.
  b = replacequoted(b)

  b = allreplace(b)

  b = b.lstrip('-. \t') # remove leading spaces, tabs, dashes, dots.
  b = replaceimages(b) # jem not sure if this is still used.

  # Slightly nasty hackery in this next bit.
  b = replacepercents(b)
  b = replacelinks(b)
  b = re.sub(r'BSNOTLINKLEFT12039XX', r'[', b)
  b = re.sub(r'BSNOTLINKRIGHT12039XX', r']', b)
  b = replacequoted(b)

  # Deal with /italics/ first because the '/' in other tags would otherwise
  # interfere.
  r = re.compile(r'(?<!\\)/(.*?)(?<!\\)/', re.M + re.S)
  b = re.sub(r, r'<i>\1</i>', b)

  # Deal with *bold*.
  r = re.compile(r'(?<!\\)\*(.*?)(?<!\\)\*', re.M + re.S)
  b = re.sub(r, r'<b>\1</b>', b)

  # Deal with +monospace+.
  r = re.compile(r'(?<!\\)\+(.*?)(?<!\\)\+', re.M + re.S)
  b = re.sub(r, r'<tt>\1</tt>', b)

  # Deal with "double quotes".
  r = re.compile(r'(?<!\\)"(.*?)(?<!\\)"', re.M + re.S)
  b = re.sub(r, r'&ldquo;\1&rdquo;', b)

  # Deal with left quote `.
  r = re.compile(r"(?<!\\)`", re.M + re.S)
  b = re.sub(r, r'&lsquo;', b)

  # Deal with apostrophe '.
  # Add an assertion that the next character's not a letter, to deal with
  # apostrophes properly.
  r = re.compile(r"(?<!\\)'(?![a-zA-Z])", re.M + re.S)
  b = re.sub(r, r'&rsquo;', b)

  # Deal with em dash ---.
  r = re.compile(r"(?<!\\)---", re.M + re.S)
  b = re.sub(r, r'&#8201;&mdash;&#8201;', b)

  # Deal with en dash --.
  r = re.compile(r"(?<!\\)--", re.M + re.S)
  b = re.sub(r, r'&ndash;', b)

  # Deal with ellipsis ....
  r = re.compile(r"(?<!\\)\.\.\.", re.M + re.S)
  b = re.sub(r, r'&hellip;', b)

  # Deal with non-breaking space ~.
  r = re.compile(r"(?<!\\)~", re.M + re.S)
  b = re.sub(r, r'&nbsp;', b)

  # Deal with registered trademark \R.
  r = re.compile(r"(?<!\\)\\R", re.M + re.S)
  b = re.sub(r, r'&reg;', b)

  # Deal with copyright \C.
  r = re.compile(r"(?<!\\)\\C", re.M + re.S)
  b = re.sub(r, r'&copy;', b)

  # Deal with middot \M.
  r = re.compile(r"(?<!\\)\\M", re.M + re.S)
  b = re.sub(r, r'&middot;', b)

  # Deal with line break.
  r = re.compile(r"(?<!\\)\\n", re.M + re.S)
  b = re.sub(r, r'<br />', b)

  # Deal with paragraph break. Caution! Should only use when we're already in
  # a paragraph.
  r = re.compile(r"(?<!\\)\\p", re.M + re.S)
  b = re.sub(r, r'</p><p>', b)

  if tableblock:
    # Deal with ||, meaning </td></tr><tr><td>
    r = re.compile(r"(?<!\\)\|\|", re.M + re.S)
    f.tablecol = 2
    bcopy = b
    b = ""
    r2 = re.compile(r"(?<!\\)\|", re.M + re.S)
    for l in bcopy.splitlines():
      f.tablerow += 1
      l = re.sub(r, r'</td></tr>\n<tr class="r%d"><td class="c1">' \
            % f.tablerow, l)

      l2 = ''
      col = 2
      r2s = r2.split(l)
      for x in r2s[:-1]:
        l2 += x + ('</td><td class="c%d">' % col)
        col += 1
      l2 += r2s[-1]

      b += l2

  # Second to last, remove any remaining quoting backslashes.
  b = re.sub(r'\\(?!\\)', '', b)

  # Deal with literal backspaces.
  b = re.sub('jemLITerl33talBS', r'\\', b)

  # Also fix up DOUBLEOPEN and DOUBLECLOSEBRACES.
  b = re.sub('DOUBLEOPENBRACE', '{{', b)
  b = re.sub('DOUBLECLOSEBRACE', '}}', b)

  return b

def allreplace(b):
  """Replacements that should be done on everything."""
  r = re.compile(r"(?<!\\)&", re.M + re.S)
  b = re.sub(r, r'&amp;', b)

  r = re.compile(r"(?<!\\)>", re.M + re.S)
  b = re.sub(r, r'&gt;', b)

  r = re.compile(r"(?<!\\)<", re.M + re.S)
  b = re.sub(r, r'&lt;', b)

  return b

def pyint(f, l):
  l = l.rstrip()
  l = allreplace(l)

  r = re.compile(r'(#.*)')
  l = r.sub(r'<span class = "comment">\1</span>', l)

  if l.startswith('&gt;&gt;&gt;'):
    hb(f, '<span class="pycommand">|</span>\n', l)
  else:
    out(f, l + '\n')

def putbsbs(l):
  for i in range(len(l)):
    l[i] = '\\b' + l[i] + '\\b'

  return l

def gethl(lang):
  # disable comments by default, by choosing unlikely regex.
  d = {'strings':False}
  if lang in ('py', 'python'):
    d['statement'] = ['break', 'continue', 'del', 'except', 'exec',
              'finally', 'pass', 'print', 'raise', 'return', 'try',
              'with', 'global', 'assert', 'lambda', 'yield', 'def',
              'class', 'for', 'while', 'if', 'elif', 'else',
              'import', 'from', 'as', 'assert']
    d['builtin'] = ['True', 'False', 'set', 'open', 'frozenset',
            'enumerate', 'object', 'hasattr', 'getattr', 'filter',
            'eval', 'zip', 'vars', 'unicode', 'type', 'str',
            'repr', 'round', 'range', 'and', 'in', 'is', 'not',
            'or']
    d['special'] = ['cols', 'optvar', 'param', 'problem', 'norm2', 'norm1',
            'value', 'minimize', 'maximize', 'rows', 'rand',
            'randn', 'printval', 'matrix']
    d['error'] = ['\w*Error',]
    d['commentuntilend'] = '#'
    d['strings'] = True
  elif lang in ['c', 'c++', 'cpp']:
    d['statement'] = ['if', 'else', 'printf', 'return', 'for']
    d['builtin'] = ['static', 'typedef', 'int', 'float', 'double', 'void',
            'clock_t', 'struct', 'long', 'extern', 'char']
    d['operator'] = ['#include.*', '#define', '@pyval{', '}@', '@pyif{',
             '@py{']
    d['error'] = ['\w*Error',]
    d['commentuntilend'] = ['//', '/*', ' * ', '*/']
  elif lang in ('rb', 'ruby'):
    d['statement'] = putbsbs(['while', 'until', 'unless', 'if', 'elsif',
                  'when', 'then', 'else', 'end', 'begin',
                  'rescue', 'class', 'def'])
    d['operator'] = putbsbs(['and', 'not', 'or'])
    d['builtin'] = putbsbs(['true', 'false', 'require', 'warn'])
    d['special'] = putbsbs(['IO'])
    d['error'] = putbsbs(['\w*Error',])
    d['commentuntilend'] = '#'
    d['strings'] = True
    d['strings'] = True
    if lang in ['c++', 'cpp']:
      d['builtin'] += ['bool', 'virtual']
      d['statement'] += ['new', 'delete']
      d['operator'] += ['&lt;&lt;', '&gt;&gt;']
      d['special'] = ['public', 'private', 'protected', 'template',
              'ASSERT']
  elif lang == 'sh':
    d['statement'] = ['cd', 'ls', 'sudo', 'cat', 'alias', 'for', 'do',
              'done', 'in', ]
    d['operator'] = ['&gt;', r'\\', r'\|', ';', '2&gt;', 'monolith&gt;',
             'kiwi&gt;', 'ant&gt;', 'kakapo&gt;', 'client&gt;']
    d['builtin'] = putbsbs(['gem', 'gcc', 'python', 'curl', 'wget', 'ssh',
                'latex', 'find', 'sed', 'gs', 'grep', 'tee',
                'gzip', 'killall', 'echo', 'touch',
                'ifconfig', 'git', '(?<!\.)tar(?!\.)'])
    d['commentuntilend'] = '#'
    d['strings'] = True
  elif lang == 'matlab':
    d['statement'] = putbsbs(['max', 'min', 'find', 'rand', 'cumsum', 'randn', 'help',
                     'error', 'if', 'end', 'for'])
    d['operator'] = ['&gt;', 'ans =', '>>', '~', '\.\.\.']
    d['builtin'] = putbsbs(['csolve'])
    d['commentuntilend'] = '%'
    d['strings'] = True
  elif lang == 'commented':
    d['commentuntilend'] = '#'

  # Add bsbs (whatever those are).
  for x in ['statement', 'builtin', 'special', 'error']:
    if x in d:
      d[x] = putbsbs(d[x])

  return d

def language(f, l, hl):
  l = l.rstrip()
  l = allreplace(l)
  # handle strings.
  if hl['strings']:
    r = re.compile(r'(".*?")')
    l = r.sub(r'<span CLCLclass="string">\1</span>', l)
    r = re.compile(r"('.*?')")
    l = r.sub(r'<span CLCLclass="string">\1</span>', l)

  if 'statement' in hl:
    r = re.compile('(' + '|'.join(hl['statement']) + ')')
    l = r.sub(r'<span class="statement">\1</span>', l)

  if 'operator' in hl:
    r = re.compile('(' + '|'.join(hl['operator']) + ')')
    l = r.sub(r'<span class="operator">\1</span>', l)

  if 'builtin' in hl:
    r = re.compile('(' + '|'.join(hl['builtin']) + ')')
    l = r.sub(r'<span class="builtin">\1</span>', l)

  if 'special' in hl:
    r = re.compile('(' + '|'.join(hl['special']) + ')')
    l = r.sub(r'<span class="special">\1</span>', l)

  if 'error' in hl:
    r = re.compile('(' + '|'.join(hl['error']) + ')')
    l = r.sub(r'<span class="error">\1</span>', l)

  l = re.sub('CLCLclass', 'class', l)

  if 'commentuntilend' in hl:
    cue = hl['commentuntilend']
    if isinstance(cue, (list, tuple)):
      for x in cue:
        if l.strip().startswith(x):
          hb(f, '<span class="comment">|</span>\n', allreplace(l))
          return
        if '//' in cue: # Handle this separately.
          r = re.compile(r'\/\/.*')
          l = r.sub(r'<span class="comment">\g<0></span>', l)
    elif cue == '#': # Handle this separately.
      r = re.compile(r'#.*')
      l = r.sub(r'<span class="comment">\g<0></span>', l)
    elif cue == '%': # Handle this separately.
      r = re.compile(r'%.*')
      l = r.sub(r'<span class="comment">\g<0></span>', l)
    elif l.strip().startswith(cue):
      hb(f, '<span class="comment">|</span>\n', allreplace(l))
      return

  out(f, l + '\n')

def geneq(f, eq, dpi, wl, outname):
  # First check if there is an existing file.
  eqname = os.path.join(f.eqdir, outname + '.png')

  eqdepths = {}
  if f.eqcache:
    try:
      dc = open(os.path.join(f.eqdir, '.eqdepthcache'), 'rb')
      for l in dc:
        a = l.split()
        eqdepths[a[0]] = int(a[1])
      dc.close()

      if os.path.exists(eqname) and eqname in eqdepths:
        return (eqdepths[eqname], eqname)
    except IOError:
      print 'eqdepthcache read failed.'

  # Open tex file.
  tempdir = tempfile.gettempdir()
  fd, texfile = tempfile.mkstemp('.tex', '', tempdir, True)
  basefile = texfile[:-4]
  g = os.fdopen(fd, 'wb')

  preamble = '\documentclass{article}\n'
  for p in f.eqpackages:
    preamble += '\usepackage{%s}\n' % p
  for p in f.texlines:
    # Replace \{ and \} in p with { and }.
    # XXX hack.
    preamble += re.sub(r'\\(?=[{}])', '', p + '\n')
  preamble += '\pagestyle{empty}\n\\begin{document}\n'
  g.write(preamble)
  
  # Write the equation itself.
  if wl:
    g.write('\\[%s\\]' % eq)
  else:
    g.write('$%s$' % eq)

  # Finish off the tex file.
  g.write('\n\\newpage\n\end{document}')
  g.close()

  exts = ['.tex', '.aux', '.dvi', '.log']
  try:
    # Generate the DVI file
    latexcmd = 'latex -file-line-error-style -interaction=nonstopmode ' + \
         '-output-directory %s %s' % (tempdir, texfile)
    p = Popen(latexcmd, shell=True, stdout=PIPE)
    rc = p.wait()
    if rc != 0:
      for l in p.stdout.readlines():
        print '  ' + l.rstrip()
      exts.remove('.tex')
      raise Exception('latex error')

    dvifile = basefile + '.dvi'
    dvicmd = 'dvipng --freetype0 -Q 9 -z 3 --depth -q -T tight -D %i -bg Transparent -o %s %s' % (dpi, eqname, dvifile)
    # discard warnings, as well.
    p = Popen(dvicmd, shell=True, stdout=PIPE, stderr=PIPE)
    rc = p.wait()
    if rc != 0:
      print p.stderr.readlines()
      raise Exception('dvipng error')
    depth = int(p.stdout.readlines()[-1].split('=')[-1])
  finally:
    # Clean up.
    for ext in exts:
      g = basefile + ext
      if os.path.exists(g):
        os.remove(g)

  # Update the cache if we're using it.
  if f.eqcache and eqname not in eqdepths:
    try:
      dc = open(os.path.join(f.eqdir, '.eqdepthcache'), 'ab')
      dc.write(eqname + ' ' + str(depth) + '\n')
      dc.close()
    except IOError:
      print 'eqdepthcache update failed.'
  return (depth, eqname)

def dashlist(f, ordered=False):
  level = 0

  if ordered:
    char = '.'
    ul = 'ol'
  else:
    char = '-'
    ul = 'ul'

  while pc(f) == char:
    (s, newlevel) = np(f, True, False)

    # first adjust list number as appropriate.
    if newlevel > level:
      for i in range(newlevel - level):
        if newlevel > 1:
          out(f.outf, '\n')
        out(f.outf, '<%s>\n<li>' % ul)
    elif newlevel < level:
      out(f.outf, '\n</li>')
      for i in range(level - newlevel):
        #out(f.outf, '</li>\n</%s>\n</li><li>' % ul)
        # demote means place '</ul></li>' in the file.
        out(f.outf, '</%s>\n</li>' % ul)
      #out(f.outf, '\n<li>')
      out(f.outf, '\n<li>')
    else:
      # same level, make a new list item.
      out(f.outf, '\n</li>\n<li>')

    out(f.outf, '<p>' + br(s, f) + '</p>')
    level = newlevel

  for i in range(level):
    out(f.outf, '\n</li>\n</%s>\n' % ul)

def colonlist(f):
  out(f.outf, '<dl>\n')
  while pc(f) == ':':
    s = np(f, eatblanks=False)
    r = re.compile(r'\s*{(.*?)(?<!\\)}(.*)', re.M + re.S)
    g = re.match(r, s)

    if not g or len(g.groups()) != 2:
      raise SyntaxError("couldn't handle the jandal (invalid deflist "
               "format) on line %d" % f.linenum)
    # split into definition / non-definition part.
    defpart = g.group(1)
    rest = g.group(2)

    hb(f.outf, '<dt>|</dt>\n', br(defpart, f))
    hb(f.outf, '<dd><p>|</p></dd>\n', br(rest, f))

  out(f.outf, '</dl>\n')

def codeblock(f, g):
  if g[1] == 'raw':
    raw = True
    ext_prog = None
  elif g[0] == 'filter_through':
    # Filter through external program.
    raw = False
    ext_prog = g[1]
    buff = ""
  else:
    ext_prog = None
    raw = False
    out(f.outf, f.conf['codeblock'])
    if g[0]:
      hb(f.outf, f.conf['blocktitle'], g[0])
    if g[1] == 'jemdoc':
      out(f.outf, f.conf['codeblockcontenttt'])
    else:
      out(f.outf, f.conf['codeblockcontent'])

  # Now we are handling code.
  # Handle \~ and ~ differently.
  stringmode = False
  while 1: # wait for EOF.
    l = nl(f, codemode=True)
    if not l:
      break
    elif l.startswith('~'):
      break
    elif l.startswith('\\~'):
      l = l[1:]
    elif l.startswith('\\{'):
      l = l[1:]
    elif ext_prog:
      buff += l
      continue
    elif stringmode:
      if l.rstrip().endswith('"""'):
        out(f.outf, l + '</span>')
        stringmode = False
      else:
        out(f.outf, l)
      continue

    # jem revise pyint out of the picture.
    if g[1] == 'pyint':
      pyint(f.outf, l)
    else:
      if raw:
        out(f.outf, l)
      elif g[1] == 'jemdoc':
        # doing this more nicely needs python 2.5.
        for x in ('#', '~', '>>>', '\~', '{'):
          if str(l).lstrip().startswith(x):
            out(f.outf, '</tt><pre class="tthl">')
            out(f.outf, l + '</pre><tt class="tthl">')
            break
        else:
          for x in (':', '.', '-'):
            if str(l).lstrip().startswith(x):
              out(f.outf, '<br />' + prependnbsps(l))
              break
          else:
            if str(l).lstrip().startswith('='):
              out(f.outf, prependnbsps(l) + '<br />')
            else:
              out(f.outf, l)
      else:
        if l.startswith('\\#include{') or l.startswith('\\#includeraw{'):
          out(f.outf, l[1:])
        elif l.startswith('#') and doincludes(f, l[1:]):
          continue
        elif g[1] in ('python', 'py') and l.strip().startswith('"""'):
          out(f.outf, '<span class="string">' + l)
          stringmode = True
        else:
          language(f.outf, l, gethl(g[1]))

  if raw:
    return
  elif ext_prog:
    print 'filtering through %s...' % ext_prog

    output,_ = Popen(ext_prog, shell=True, stdin=PIPE,
                     stdout=PIPE).communicate(buff)
    out(f.outf, output)
  else:
    if g[1] == 'jemdoc':
      out(f.outf, f.conf['codeblockendtt'])
    else:
      out(f.outf, f.conf['codeblockend'])

def prependnbsps(l):
  g = re.search('(^ *)(.*)', l).groups()
  return g[0].replace(' ', '&nbsp;') + g[1]

def inserttitle(f, t):
  if t is not None:
    hb(f.outf, f.conf['doctitle'], t)

    # Look for a subtitle.
    if pc(f) != '\n':
      hb(f.outf, f.conf['subtitle'], br(np(f), f))

    hb(f.outf, f.conf['doctitleend'], t)

def procfile(f):
  f.linenum = 0

  menu = None
  # convert these to a dictionary.
  showfooter = True
  showsourcelink = False
  showlastupdated = True
  showlastupdatedtime = True
  nodefaultcss = False
  fwtitle = False
  css = []
  js = []
  title = None
  while pc(f, False) == '#':
    l = f.inf.readline()
    f.linenum += 1
    if doincludes(f, l[1:]):
      continue
    if l.startswith('# jemdoc:'):
      l = l[len('# jemdoc:'):]
      a = l.split(',')
      # jem only handle one argument for now.
      for b in a:
        b = b.strip()
        if b.startswith('menu'):
          sidemenu = True
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          g = re.findall(r, b)
          if len(g) > 3 or len(g) < 2:
            raise SyntaxError('sidemenu error on line %d' % f.linenum)

          if len(g) == 2:
            menu = (f, g[0], g[1], '')
          else:
            menu = (f, g[0], g[1], g[2])

        elif b.startswith('nofooter'):
          showfooter = False

        elif b.startswith('nodate'):
          showlastupdated = False

        elif b.startswith('notime'):
          showlastupdatedtime = False

        elif b.startswith('fwtitle'):
          fwtitle = True

        elif b.startswith('showsource'):
          showsourcelink = True

        elif b.startswith('nodefaultcss'):
          nodefaultcss = True

        elif b.startswith('addcss'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          css += re.findall(r, b)

        elif b.startswith('addjs'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          js += re.findall(r, b)

        elif b.startswith('addpackage'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          f.eqpackages += re.findall(r, b)

        elif b.startswith('addtex'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          f.texlines += re.findall(r, b)

        elif b.startswith('analytics'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          f.analytics = re.findall(r, b)[0]

        elif b.startswith('title'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          g = re.findall(r, b)
          if len(g) != 1:
            raise SyntaxError('addtitle error on line %d' % f.linenum)

          title = g[0]

        elif b.startswith('noeqs'):
          f.eqs = False

        elif b.startswith('noeqcache'):
          f.eqcache = False

        elif b.startswith('eqsize'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          g = re.findall(r, b)
          if len(g) != 1:
            raise SyntaxError('eqsize error on line %d' % f.linenum)

          f.eqdpi = int(g[0])

        elif b.startswith('eqdir'):
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          g = re.findall(r, b)
          if len(g) != 1:
            raise SyntaxError('eqdir error on line %d' % f.linenum)

          f.eqdir = g[0]

  # Get the file started with the firstbit.
  out(f.outf, f.conf['firstbit'])

  if not nodefaultcss:
    out(f.outf, f.conf['defaultcss'])

  # Add per-file css lines here.
  for i in range(len(css)):
    if '.css' not in css[i]:
      css[i] += '.css'

  for x in css:
    hb(f.outf, f.conf['specificcss'], x)

  for x in js:
    hb(f.outf, f.conf['specificjs'], x)

  # Look for a title.
  if pc(f) == '=': # don't check exact number f.outf '=' here jem.
    t = br(nl(f), f)[:-1]
    if title is None:
      title = re.sub(' *(<br />)|(&nbsp;) *', ' ', t)
  else:
    t = None

  #if title:
  hb(f.outf, f.conf['windowtitle'], title)

  out(f.outf, f.conf['bodystart'])


  if f.analytics:
    hb(f.outf, f.conf['analytics'], f.analytics)

  if fwtitle:
    out(f.outf, f.conf['fwtitlestart'])
    inserttitle(f, t)
    out(f.outf, f.conf['fwtitleend'])

  if menu:
    out(f.outf, f.conf['menustart'])
    insertmenuitems(*menu)
    out(f.outf, f.conf['menuend'])
  else:
    out(f.outf, f.conf['nomenu'])

  if not fwtitle:
    inserttitle(f, t)

  infoblock = False
  imgblock = False
  tableblock = False
  while 1: # wait for EOF.
    p = pc(f)

    if p == '':
      break

    elif p == '\\(':
      if not (f.eqs and f.eqsupport):
        break

      s = nl(f)
      # Quickly pull out the equation here:
      # Check we don't already have the terminating character in a whole-line
      # equation without linebreaks, eg \( Ax=b \):
      if not s.strip().endswith('\)'):
        while True:
          l = nl(f, codemode=True)
          if not l:
            break
          s += l
          if l.strip() == '\)':
            break
      out(f.outf, br(s.strip(), f))

    # look for lists.
    elif p == '-':
      dashlist(f, False)

    elif p == '.':
      dashlist(f, True)

    elif p == ':':
      colonlist(f)

    # look for titles.
    elif p == '=':
      (s, c) = nl(f, True)
      # trim trailing \n.
      s = s[:-1]
      hb(f.outf, '<h%d>|</h%d>\n' % (c, c), br(s, f))

    # look for comments.
    elif p == '#':
      l = nl(f)

    elif p == '\n':
      nl(f)

    # look for blocks.
    elif p == '~':
      nl(f)
      if infoblock:
        out(f.outf, f.conf['infoblockend'])
        infoblock = False
        nl(f)
        continue
      elif imgblock:
        out(f.outf, '</td></tr></table>\n')
        imgblock = False
        nl(f)
        continue
      elif tableblock:
        out(f.outf, '</td></tr></table>\n')
        tableblock = False
        nl(f)
        continue
      else:
        if pc(f) == '{':
          l = allreplace(nl(f))
          r = re.compile(r'(?<!\\){(.*?)(?<!\\)}', re.M + re.S)
          g = re.findall(r, l)
        else:
          g = []

        # process jemdoc markup in titles.
        if len(g) >= 1:
          g[0] = br(g[0], f)

        if len(g) in (0, 1): # info block.
          out(f.outf, f.conf['infoblock'])
          infoblock = True
          
          if len(g) == 1: # info block.
            hb(f.outf, f.conf['blocktitle'], g[0])

          out(f.outf, f.conf['infoblockcontent'])

        elif len(g) >= 2 and g[1] == 'table':
          # handles
          # {title}{table}{name}
          # one | two ||
          # three | four ||
          name = ''
          if len(g) >= 3 and g[2]:
            name += ' id="%s"' % g[2]
          out(f.outf, '<table%s>\n<tr class="r1"><td class="c1">' % name)
          f.tablerow = 1
          f.tablecol = 1

          tableblock = True

        elif len(g) == 2:
          codeblock(f, g)

        elif len(g) >= 4 and g[1] == 'img_left':
          # handles
          # {}{img_left}{source}{alttext}{width}{height}{linktarget}.
          g += ['']*(7 - len(g))
          
          if g[4].isdigit():
            g[4] += 'px'

          if g[5].isdigit():
            g[5] += 'px'

          out(f.outf, '<table class="imgtable"><tr><td>\n')
          if g[6]:
            out(f.outf, '<a href="%s">' % g[6])
          out(f.outf, '<img src="%s"' % g[2])
          out(f.outf, ' alt="%s"' % g[3])
          if g[4]:
            out(f.outf, ' width="%s"' % g[4])
          if g[5]:
            out(f.outf, ' height="%s"' % g[5])
          out(f.outf, ' />')
          if g[6]:
            out(f.outf, '</a>')
          out(f.outf, '&nbsp;</td>\n<td align="left">')
          imgblock = True

        else:
          raise JandalError("couldn't handle block", f.linenum)

    else:
      s = br(np(f), f, tableblock)
      if s:
        if tableblock:
          hb(f.outf, '|\n', s)
        else:
          hb(f.outf, '<p>|</p>\n', s)

  if showfooter and (showlastupdated or showsourcelink):
    out(f.outf, f.conf['footerstart'])
    if showlastupdated:
      if showlastupdatedtime:
        ts = '%Y-%m-%d %H:%M:%S %Z'
      else:
        ts = '%Y-%m-%d'
      s = time.strftime(ts, time.localtime(time.time()))
      hb(f.outf, f.conf['lastupdated'], s)
    if showsourcelink:
      hb(f.outf, f.conf['sourcelink'], f.inname)
    out(f.outf, f.conf['footerend'])

  if menu:
    out(f.outf, f.conf['menulastbit'])
  else:
    out(f.outf, f.conf['nomenulastbit'])

  out(f.outf, f.conf['bodyend'])

  if f.outf is not sys.stdout:
    # jem: close file here.
    # jem: XXX this is where you would intervene to do a fast open/close.
    f.outf.close()

def main():
  if len(sys.argv) == 1 or sys.argv[1] in ('--help', '-h'):
    showhelp()
    raise SystemExit
  if sys.argv[1] == '--show-config':
    print standardconf()
    raise SystemExit
  if sys.argv[1] == '--version':
    info()
    raise SystemExit

  outoverride = False
  confoverride = False
  outname = None
  confnames = []
  for i in range(1, len(sys.argv), 2):
    if sys.argv[i] == '-o':
      if outoverride:
        raise RuntimeError("only one output file / directory, please")
      outname = sys.argv[i+1]
      outoverride = True
    elif sys.argv[i] == '-c':
      if confoverride:
        raise RuntimeError("only one config file, please")
      confnames.append(sys.argv[i+1])
      confoverride = True
    elif sys.argv[i].startswith('-'):
      raise RuntimeError('unrecognised argument %s, try --help' % sys.argv[i])
    else:
      break

  conf = parseconf(confnames)

  innames = []
  for j in range(i, len(sys.argv)):
    # First, if not a file and no dot, try opening .jemdoc. Otherwise, fall back
    # to just doing exactly as asked.
    inname = sys.argv[j]
    if not os.path.isfile(inname) and '.' not in inname:
      inname += '.jemdoc'

    innames.append(inname)

  if outname is not None and not os.path.isdir(outname) and len(innames) > 1:
    raise RuntimeError('cannot handle one outfile with multiple infiles')

  for inname in innames:
    if outname is None:
      thisout = re.sub(r'.jemdoc$', '', inname) + '.html'
    elif os.path.isdir(outname):
      # if directory, prepend directory to automatically generated name.
      thisout = outname + re.sub(r'.jemdoc$', '', inname) + '.html'
    else:
      thisout = outname

    infile = open(inname, 'rUb')
    outfile = open(thisout, 'w')

    f = controlstruct(infile, outfile, conf, inname)
    procfile(f)

#
if __name__ == '__main__':
  main()

